On base station localization for state estimation over lossy networks

We consider a state estimation problem where observations are made by multiple sensors. These observations are communicated over a lossy wireless network to a central base station that computes estimates via a Kalman filter. The goal is to determine the optimal location of the base station under a certain class of packet loss probability models. It is shown in the two sensor case that the base station is optimally located at one of the sensor locations. Empirical evidence suggests that the result holds in some generality.

==> examples/diffc.m <==
% ex.m

clear all;

n = 1;
m = 2;
L = 100;

A = randn(n,n);
A = A / (1.5 * max(abs(eig(A))));
C1 = randn(m,n);
C2 = randn(m,n);
C = [C1; C2];

Q =  randn(n,n);
R1 = randn(m,m);
R1 = 0.01 * R1' * R1;
R2 = randn(m,m);
R2 = 0.01 * R2' * R2;

w = Q * randn(n,L);
v1 = R1 * randn(m,L);
v2 = R2 * randn(m,L);
Q = Q * Q';
R1 = R1 * R1';
R2 = R2 * R2';
R = blkdiag(R1,R2);

x0 = zeros(n,1);
xhat = x0;
xhathat = x0;


for k = 1:1000

P = rand(n);

d = 0;
p1 = prob_function(d);
p2 = prob_function(1 - d);

P1 = A * P * A' + Q - p1 * (1 - p2) * A * P * C1' * (C1 * P * C1' + R1)^(-1) * C1 * P * A' ...
                    - p2 * (1 - p1) * A * P * C2' * (C2 * P * C2' + R2)^(-1) * C2 * P * A' ...
                    - p1 * p2 * A * P * C' * (C * P * C' + R)^(-1) * C * P * A';

d = 1;
p1 = prob_function(d);
p2 = prob_function(1 - d);

P2 = A * P * A' + Q - p1 * (1 - p2) * A * P * C1' * (C1 * P * C1' + R1)^(-1) * C1 * P * A' ...
                    - p2 * (1 - p1) * A * P * C2' * (C2 * P * C2' + R2)^(-1) * C2 * P * A' ...
                    - p1 * p2 * A * P * C' * (C * P * C' + R)^(-1) * C * P * A';

[opt1,ind1] = min([P1 P2]);

PP1 = A * P * A' + Q - A * P * C1' * (C1 * P * C1' + R1)^(-1) * C1 * P * A';
PP2 = A * P * A' + Q - A * P * C2' * (C2 * P * C2' + R2)^(-1) * C1 * P * A';
PP3 = A * P * A' + Q - A * P * C' * (C * P * C' + R)^(-1) * C * P * A';
PP4 = A * P * A' + Q; 

d = 0;
p1 = prob_function(d);
p2 = prob_function(1 - d);

P21 = A * PP1 * A' + Q - p1 * (1 - p2) * A * PP1 * C1' * (C1 * PP1 * C1' + R1)^(-1) * C1 * PP1 * A' ...
                    - p2 * (1 - p1) * A * PP1 * C2' * (C2 * PP1 * C2' + R2)^(-1) * C2 * PP1 * A' ...
                    - p1 * p2 * A * PP1 * C' * (C * PP1 * C' + R)^(-1) * C * PP1 * A';

P22 = A * PP2 * A' + Q - p1 * (1 - p2) * A * PP2 * C1' * (C1 * PP2 * C1' + R1)^(-1) * C1 * PP2 * A' ...
                    - p2 * (1 - p1) * A * PP2 * C2' * (C2 * PP2 * C2' + R2)^(-1) * C2 * PP2 * A' ...
                    - p1 * p2 * A * PP2 * C' * (C * PP2 * C' + R)^(-1) * C * PP2 * A';

P23 = A * PP3 * A' + Q - p1 * (1 - p2) * A * PP3 * C1' * (C1 * PP3 * C1' + R1)^(-1) * C1 * PP3 * A' ...
                    - p2 * (1 - p1) * A * PP3 * C2' * (C2 * PP3 * C2' + R2)^(-1) * C2 * PP3 * A' ...
                    - p1 * p2 * A * PP3 * C' * (C * PP3 * C' + R)^(-1) * C * PP3 * A';

P24 = A * PP4 * A' + Q - p1 * (1 - p2) * A * PP4 * C1' * (C1 * PP4 * C1' + R1)^(-1) * C1 * PP4 * A' ...
                    - p2 * (1 - p1) * A * PP4 * C2' * (C2 * PP4 * C2' + R2)^(-1) * C2 * PP4 * A' ...
                    - p1 * p2 * A * PP4 * C' * (C * PP4 * C' + R)^(-1) * C * PP4 * A';
d = 1;
p1 = prob_function(d);
p2 = prob_function(1 - d);

P25 = A * PP1 * A' + Q - p1 * (1 - p2) * A * PP1 * C1' * (C1 * PP1 * C1' + R1)^(-1) * C1 * PP1 * A' ...
                    - p2 * (1 - p1) * A * PP1 * C2' * (C2 * PP1 * C2' + R2)^(-1) * C2 * PP1 * A' ...
                    - p1 * p2 * A * PP1 * C' * (C * PP1 * C' + R)^(-1) * C * PP1 * A';

P26 = A * PP2 * A' + Q - p1 * (1 - p2) * A * PP2 * C1' * (C1 * PP2 * C1' + R1)^(-1) * C1 * PP2 * A' ...
                    - p2 * (1 - p1) * A * PP2 * C2' * (C2 * PP2 * C2' + R2)^(-1) * C2 * PP2 * A' ...
                    - p1 * p2 * A * PP2 * C' * (C * PP2 * C' + R)^(-1) * C * PP2 * A';

P27 = A * PP3 * A' + Q - p1 * (1 - p2) * A * PP3 * C1' * (C1 * PP3 * C1' + R1)^(-1) * C1 * PP3 * A' ...
                    - p2 * (1 - p1) * A * PP3 * C2' * (C2 * PP3 * C2' + R2)^(-1) * C2 * PP3 * A' ...
                    - p1 * p2 * A * PP3 * C' * (C * PP3 * C' + R)^(-1) * C * PP3 * A';

P28 = A * PP4 * A' + Q - p1 * (1 - p2) * A * PP4 * C1' * (C1 * PP4 * C1' + R1)^(-1) * C1 * PP4 * A' ...
                    - p2 * (1 - p1) * A * PP4 * C2' * (C2 * PP4 * C2' + R2)^(-1) * C2 * PP4 * A' ...
                    - p1 * p2 * A * PP4 * C' * (C * PP4 * C' + R)^(-1) * C * PP4 * A';

Ps1 = [P21 P22 P23 P24];
Ps2 = [P25 P26 P27 P28];

[tmp1,indtmp1] = min(Ps1);
[tmp2,indtmp2] = min(Ps2);
[opt2,ind2] = min([Ps1(indtmp1) Ps2(indtmp2)]);

diff(k) = ind1 - ind2;
end



==> examples/ex.m <==
% ex.m

clf;
clear all;

n = 2;
m = 1;
L = 100;

A = randn(n,n);
A = A / (1.5 * max(abs(eig(A))));
C1 = randn(m,n);
C2 = randn(m,n);
C = [C1; C2];

Q =  randn(n,n);
R1 = randn(m,m);
R1 = 0.01 * R1' * R1;
R2 = randn(m,m);
R2 = 0.01 * R2' * R2;

w = Q * randn(n,L);
v1 = R1 * randn(m,L);
v2 = R2 * randn(m,L);
Q = Q * Q';
R1 = R1 * R1';
R2 = R2 * R2';
R = blkdiag(R1,R2);

x0 = zeros(n,1);
xhat = x0;
xhathat = x0;
P{1} = eye(n);
PP{1} = eye(n);

xtrue = ltitr(A,eye(n),w')';
y1true = C1 * xtrue + v1;
y2true = C2 * xtrue + v2;
ytrue = [y1true; y2true];

d1 = 0.5;
d2 = 0.5;

drop1 = ones(1,L - 1);
for i = 1:length(drop1)
  if rand > prob_function(d1);
    drop1(i) = 0;
  end
end

drop2 = ones(1,L - 1);
for i = 1:length(drop2)
  if rand > prob_function(d2);
    drop2(i) = 0;
  end
end

for k = 1:L - 1
  if drop1(k) * drop2(k) == 1;
    K = A * P{k} * C' * (C * P{k} * C' + R)^(-1);
    P{k + 1} = A * P{k} * A' + Q - K * C * P{k} * A';
    xhat = [xhat A * xhat(:,k) + K * (ytrue(:,k) - C * xhat(:,k))];
  else
    if drop1(k) == 1;
      K = A * P{k} * C1' * (C1 * P{k} * C1' + R1)^(-1);
      P{k + 1} = A * P{k} * A' + Q - K * C1 * P{k} * A';
      xhat = [xhat A * xhat(:,k) + K * (y1true(:,k) - C1 * xhat(:,k))];
    elseif drop2(k) == 1;
      K = A * P{k} * C2' * (C2 * P{k} * C2' + R2)^(-1);
      P{k + 1} = A * P{k} * A' + Q - K * C2 * P{k} * A';
      xhat = [xhat A * xhat(:,k) + K * (y2true(:,k) - C2 * xhat(:,k))];
    else
      P{k + 1} = A * P{k} * A' + Q;
      xhat = [xhat A * xhat(:,k)];
    end
  end
end

d1 = 0;
d2 = 1;

drop1 = ones(1,L - 1);
for i = 1:length(drop1)
  if rand > prob_function(d1);
    drop1(i) = 0;
  end
end

drop2 = ones(1,L - 1);
for i = 1:length(drop2)
  if rand > prob_function(d2);
    drop2(i) = 0;
  end
end

for k = 1:L - 1
  if drop1(k) * drop2(k) == 1;
    K = A * PP{k} * C' * (C * PP{k} * C' + R)^(-1);
    PP{k + 1} = A * PP{k} * A' + Q - K * C * PP{k} * A';
    xhathat = [xhathat A * xhathat(:,k) + K * (ytrue(:,k) - C * xhathat(:,k))];
  else
    if drop1(k) == 1;
      K = A * PP{k} * C1' * (C1 * PP{k} * C1' + R1)^(-1);
      PP{k + 1} = A * PP{k} * A' + Q - K * C1 * PP{k} * A';
      xhathat = [xhathat A * xhathat(:,k) + K * (y1true(:,k) - C1 * xhathat(:,k))];
    elseif drop2(k) == 1;
      K = A * PP{k} * C2' * (C2 * PP{k} * C2' + R2)^(-1);
      PP{k + 1} = A * PP{k} * A' + Q - K * C2 * PP{k} * A';
      xhathat = [xhathat A * xhathat(:,k) + K * (y2true(:,k) - C2 * xhathat(:,k))];
    else
      PP{k + 1} = A * PP{k} * A' + Q;
      xhathat = [xhathat A * xhathat(:,k)];
    end
  end
end

% subplot(2,1,1)
% plot(xtrue(1,:)); hold on; plot(xhat(1,:),'r'); plot(xhathat(1,:),'g')
% subplot(2,1,2)
% plot(xtrue(2,:)); hold on; plot(xhat(2,:),'r'); plot(xhathat(2,:),'g')

for k = 1:L
  trP(k) = trace(P{k});
  trPP(k) = trace(PP{k});
end
plot(trP,'-'); hold on; plot(trPP,'r--');
xlabel('Time Index');
ylabel('${\rm Trace}(P_k)$');

% subplot(2,1,1)
% errorhat = xhat - xtrue;
% %errorhathat = xhathat - xtrue;
% plot(abs(errorhat(1,:))); %hold on; plot(abs(errorhathat(1,:)),'r');
% subplot(2,1,1)
% plot(abs(errorhat(2,:))); %hold on; plot(abs(errorhathat(2,:)),'r');


==> examples/ex2.m <==
% ex2.m

clf;
clear all;

n = 2;
m = 1;
L = 100;

A = randn(n,n);
A = A / (1.5 * max(abs(eig(A))));
C1 = randn(m,n);
C2 = randn(m,n);
C3 = randn(m,n);

Q =  randn(n,n);
R1 = randn(m,m);
R1 = 0.01 * R1' * R1;
R2 = randn(m,m);
R2 = 0.01 * R2' * R2;
R3 = randn(m,m);
R3 = 0.01 * R3' * R3;

P = eye(n);
L = 100;

s1 = [0];
s2 = [0.75];
s3 = [1];
d = [0:0.01:1];

for k = 1:length(d)
  b = [d(k)];
  p2 = prob_function(norm(b - s2));
  p3 = prob_function(norm(b - s3));

  R = blkdiag(R1,R2,R3);
  p1 = prob_function(norm(b - s1));
  P2(k) = trace(A*P*A' + Q - p1*p2*p3*A*P*[C1; C2; C3]'*([C1; C2; C3]*P*[C1; C2; C3]' + R)^(-1)*[C1; C2; C3]*P*A' - ...
      p1*(1 - p2)*(1 - p3)*A*P*C1'*(C1*P*C1' + R1)^(-1)*C1*P*A' - ...
      p1*p2*(1 - p3)*A*P*[C1; C2]'*([C1; C2]*P*[C1; C2]' + blkdiag(R1,R2))^(-1)*[C1; C2]*P*A' - ...
      (1 - p1)*p2*p3*A*P*[C2; C3]'*([C2; C3]*P*[C2; C3]' + blkdiag(R2,R3))^(-1)*[C2; C3]*P*A' - ...
      (1 - p1)*(1 - p2)*p3*A*P*C3'*(C3*P*C3' + R3)^(-1)*C3*P*A' - ...
      p1*(1 - p2)*p3*A*P*[C1; C3]'*([C1; C3]*P*[C1; C3]' + blkdiag(R1,R3))^(-1)*[C1; C3]*P*A' - ...
      (1 - p1)*p2*(1 - p3)*A*P*C2'*(C2*P*C2' + R2)^(-1)*C2*P*A');
end

plot(d,P2);
xlabel('Location');
ylabel('Expected error covariance');


==> examples/ex3.m <==
% ex3.m

clf;
clear all;

L = 100;

A = 0.9;
C1 = 0.6;
C2 = 0.6;
C3 = 0.6;

Q = 1;
R1 = 1;
R2 = 1;
R3 = 1;

P = 1;
L = 100;

s1 = [0 0];
s2 = [0.5 0];
s3 = [0.25 0.25*sqrt(3)];

[x,y] = meshgrid([0:0.01:0.5],[0:0.01:0.5]);
xx = [];
P2 = [];

for k = 1:(size(x,1) * size(x,2))
  b = [x(k) y(k)]; 
  if y(k) <= sqrt(3) * x(k) && y(k) <= -sqrt(3) * x(k) + 0.5 * sqrt(3);
    xx = [xx b'];
    p1 = prob_function(norm(b - s1));
    p2 = prob_function(norm(b - s2));
    p3 = prob_function(norm(b - s3));

    R = blkdiag(R1,R2,R3);
    P2 = [P2 trace(A*P*A' + Q - p1*p2*p3*A*P*[C1; C2; C3]'*([C1; C2; C3]*P*[C1; C2; C3]' + R)^(-1)*[C1; C2; C3]*P*A' - ...
	p1*(1 - p2)*(1 - p3)*A*P*C1'*(C1*P*C1' + R1)^(-1)*C1*P*A' - ...
	p1*p2*(1 - p3)*A*P*[C1; C2]'*([C1; C2]*P*[C1; C2]' + blkdiag(R1,R2))^(-1)*[C1; C2]*P*A' - ...
	(1 - p1)*p2*p3*A*P*[C2; C3]'*([C2; C3]*P*[C2; C3]' + blkdiag(R2,R3))^(-1)*[C2; C3]*P*A' - ...
	(1 - p1)*(1 - p2)*p3*A*P*C3'*(C3*P*C3' + R3)^(-1)*C3*P*A' - ...
	p1*(1 - p2)*p3*A*P*[C1; C3]'*([C1; C3]*P*[C1; C3]' + blkdiag(R1,R3))^(-1)*[C1; C3]*P*A' - ...
	(1 - p1)*p2*(1 - p3)*A*P*C2'*(C2*P*C2' + R2)^(-1)*C2*P*A')];
  end
end

t = delaunay(xx(1,:),xx(2,:));
trisurf(t,xx(1,:),xx(2,:),P2);
shading interp;
view(0,90);


==> examples/plot3c.m <==
function plot3c(x,y,z,v,marker,string)
%FUNCTION PLOT3C(X,Y,Z,V,'MARKER','TitleString') plots the values in vector v colour coded
% at the positions specified by the vectors x, y, and z in a 3-D axis
% system. A colourbar is added on the right side of the figure.
%
% The colorbar strectches from the minimum value of v to its
% maximum in 9 steps (10 values).
%
% The second last argument is optional to define the marker being used. The
% default is a point. To use a different marker (such as circles, ...) send
% its symbol to the function (which must be enclosed in '; see example):
% plot3c(X,Y,Z,V,'o')
%
% A title can be optionally added to the colorbar.:
% plot3c(X,Y,Z,V,'o','Title')
% 
% This function is an extension of PLOTC.
%
% Example:
% The seismic P-velocity (v) depends on the three parameters porosity (por) and the
% bulk moduli of the saturating fluid (kf) and the elastic frame (kd). To plot the
% velocity data as a function of these three parameters use (assuming that
% all data are given in vectors):
%
% plot3c(por,kd,kf,v,'d','Velocity')
%
% Uli Theune, University of Alberta, 2004
% utheune@phys.ualberta.ca
%

if mod(length(x)+length(y)+length(z)+length(v),4)
    disp('All vectors must be of same length')
    return
end
delete(gca)
if nargin <5
    marker='.';
end
if nargin < 6
    string=' ';
end
% Define the data range
miv=min(v);
mav=max(v);
% Get the current colormap
map=colormap;
% Plot the points
hold on
for i=1:length(x)
    in=round((v(i)-miv)*(length(map)-1)/(mav-miv));
    %--- Catch the out-of-range numbers
    if in==0;in=1;end
    if in > length(map);in=length(map);end
    plot3(x(i),y(i),z(i),marker,'color',map(in,:),'markerfacecolor',map(in,:))
end
hold off

% Re-format the colorbar
h=colorbar;

set(h,'ylim',[1 length(map)]);
yal=linspace(1,length(map),10);
set(h,'ytick',yal);
% Create the yticklabels
ytl=linspace(miv,mav,10);
s=char(10,4);
for i=1:10
    if abs(min(log10(abs(ytl)))) <= 3
        B=sprintf('%-4.3f',ytl(i));
    else
        B=sprintf('%-4.2E',ytl(i));
    end
    s(i,1:length(B))=B;
end
set(h,'yticklabel',s,'fontsize',9);
grid on
set(get(h,'title'),'string',string,'fontweight','bold')
view(3)


==> examples/prob_function.m <==
function [out] = prob_function(in)

out = exp(-in);


==> examples/test.m <==
% ex.m

clf;
clear all;

n = 10;
m = 5;

A = randn(n,n);
A = A / (1.5 * max(abs(eig(A))));
C1 = randn(m,n);
C2 = randn(m,n);
C = [C1; C2];

Q =  randn(n,n);
R1 = randn(m,m);
R2 = randn(m,m);
R1 = R1 * R1';
R2 = R2 * R2';
R2 = 10* R1;
R = blkdiag(R1,R2);

P{1} = randn(n);
P{1} = P{1} * P{1}';
PP{1} = [];

d = [0:0.01:1];

for k = 1:length(d)
  p1 = prob_function(d(k));
  p2 = prob_function(1 - d(k));

  PP{k} = A * P{1} * A' + Q - p1 * p2 * A * P{1} * C' * (C * P{1} * C' + R)^(-1) * C * P{1} * A' ...
		      - p1 * (1 - p2) * A * P{1} * C1' * (C1 * P{1} * C1' + R1)^(-1) * C1 * P{1} * A' ...
		      - p2 * (1 - p1) * A * P{1} * C2' * (C2 * P{1} * C2' + R2)^(-1) * C2 * P{1} * A';

end

for k = 1:length(d)
  trP(k) = trace(PP{k});
end

plot(d,trP)

